Allelic partitions of $\Lambda$-coalescents given the number of alleles: sufficiency and Gibbs rigidity

Under Kingman's coalescent the allelic partition of a sample of size $n$, given its number $K_n$ of alleles, does not depend on the mutation rate $\theta$ and has the weights of the Ewens sampling formula. We ask which $\Lambda$-coalescents keep either property. Closed forms for the configurations with at least $n-2$ alleles show that, when the first $n-1$ individuals form one pair and singletons, individual $n$ joins the pair with at least twice the probability that it joins a given singleton, with equality only for Kingman's coalescent. Consequently, for each $n\ge4$, $K_n$ is sufficient for $\theta$ if and only if $\Lambda$ is concentrated at $0$ or at $1$; and for each fixed $\theta$ the partition of a sample of size six is of Gibbs type if and only if $\Lambda$ is concentrated at $0$, while size five does not suffice. For Gibbs types in $(0,1)$ the proof rests on a polynomial with $530$ positive integer coefficients. We also give the limits of the associated edge index for Beta and Bolthausen--Sznitman coalescents.

==> anc/certificate-n6.json <==
{"description": "Certificate for the sample-size-six lemma: the Gibbs defect D6 = u6(3,2,1) - u6(2,2,2), with h0 = 1 and h2, h3, h4 fixed by the edge identities at n = 4, 5, 6.", "coordinates": "a = sigma/(1-sigma), b = theta, c = h1/(1-h1); a, b, c > 0", "identity": "D6 = a^2 b^2 (1+a)^3 (1+c) (1+3c)^4 (1+b+3c+bc) Q / ((2+a) (1+b) (2+3b+6c+3bc) F4 F8 F16)", "rates": "rho2 = 1+b, rho3 = (2+3b+6c+3bc)/(2 (1+c)), rho4 = 2 F4/((1+c) k4), rho5 = F8/(2 (1+c) k4 k5), rho6 = F16/(3 (1+c) k4 k5 k6), with h0 = 1", "assertion": "every coefficient of Q, F4, F8, F16, k4, k5 and k6 is a positive integer", "variables": ["a", "b", "c"], "format": "each polynomial is a list of [[i, j, k], coefficient] meaning coefficient * a^i b^j c^k", "Q": [[[0, 0, 0], 342900], [[0, 0, 1], 9258300], [[0, 0, 2], 111099600], [[0, 0, 3], 777697200], [[0, 0, 4], 3499637400], [[0, 0, 5], 10498912200], [[0, 0, 6], 20997824400], [[0, 0, 7], 26997202800], [[0, 0, 8], 20247902100], [[0, 0, 9], 6749300700], [[0, 1, 0], 3183975], [[0, 1, 1], 79599375], [[0, 1, 2], 878777100], [[0, 1, 3], 5616531900], [[0, 1, 4], 22867308450], [[0, 1, 5], 61380670050], [[0, 1, 6], 108318829500], [[0, 1, 7], 120698124300], [[0, 1, 8], 76596886575], [[0, 1, 9], 20890059975], [[0, 2, 0], 12922740], [[0, 2, 1], 297223020], [[0, 2, 2], 2998075680], [[0, 2, 3], 17368162560], [[0, 2, 4], 63502344360], [[0, 2, 5], 151428667320], [[0, 2, 6], 234470194560], [[0, 2, 7], 226096259040], [[0, 2, 8], 122468806980], [[0, 2, 9], 28262032380], [[0, 3, 0], 30179250], [[0, 3, 1], 633764250], [[0, 3, 2], 5794416000], [[0, 3, 3], 30179250000], [[0, 3, 4], 98323996500], [[0, 3, 5], 206969296500], [[0, 3, 6], 280304874000], [[0, 3, 7], 234673848000], [[0, 3, 8], 110003366250], [[0, 3, 9], 22000673250], [[0, 4, 0], 44785980], [[0, 4, 1], 850933620], [[0, 4, 2], 6986612880], [[0, 4, 3], 32425049520], [[0, 4, 4], 93423554280], [[0, 4, 5], 172784310840], [[0, 4, 6], 204761500560], [[0, 4, 7], 149943461040], [[0, 4, 8], 61670294460], [[0, 4, 9], 10882993140], [[0, 5, 0], 43864740], [[0, 5, 1], 745700580], [[0, 5, 2], 5439227760], [[0, 5, 3], 22283287920], [[0, 5, 4], 56410055640], [[0, 5, 5], 91501847640], [[0, 5, 6], 95274215280], [[0, 5, 7], 61586094960], [[0, 5, 8], 22502611620], [[0, 5, 9], 3553043940], [[0, 6, 0], 28387260], [[0, 6, 1], 425808900], [[0, 6, 2], 2725176960], [[0, 6, 3], 9765217440], [[0, 6, 4], 21631092120], [[0, 6, 5], 30828564360], [[0, 6, 6], 28387260000], [[0, 6, 7], 16351061760], [[0, 6, 8], 5365192140], [[0, 6, 9], 766456020], [[0, 7, 0], 11715030], [[0, 7, 1], 152295390], [[0, 7, 2], 843482160], [[0, 7, 3], 2624166720], [[0, 7, 4], 5084323020], [[0, 7, 5], 6396406380], [[0, 7, 6], 5248333440], [[0, 7, 7], 2717886960], [[0, 7, 8], 808337070], [[0, 7, 9], 105435270], [[0, 8, 0], 2799360], [[0, 8, 1], 30792960], [[0, 8, 2], 145566720], [[0, 8, 3], 391910400], [[0, 8, 4], 666247680], [[0, 8, 5], 744629760], [[0, 8, 6], 548674560], [[0, 8, 7], 257541120], [[0, 8, 8], 69984000], [[0, 8, 9], 8398080], [[0, 9, 0], 295245], [[0, 9, 1], 2657205], [[0, 9, 2], 10628820], [[0, 9, 3], 24800580], [[0, 9, 4], 37200870], [[0, 9, 5], 37200870], [[0, 9, 6], 24800580], [[0, 9, 7], 10628820], [[0, 9, 8], 2657205], [[0, 9, 9], 295245], [[1, 0, 0], 760500], [[1, 0, 1], 20533500], [[1, 0, 2], 246402000], [[1, 0, 3], 1724814000], [[1, 0, 4], 7761663000], [[1, 0, 5], 23284989000], [[1, 0, 6], 46569978000], [[1, 0, 7], 59875686000], [[1, 0, 8], 44906764500], [[1, 0, 9], 14968921500], [[1, 1, 0], 6751350], [[1, 1, 1], 168783750], [[1, 1, 2], 1863372600], [[1, 1, 3], 11909381400], [[1, 1, 4], 48488195700], [[1, 1, 5], 130152525300], [[1, 1, 6], 229680927000], [[1, 1, 7], 255930175800], [[1, 1, 8], 162417226950], [[1, 1, 9], 44295607350], [[1, 2, 0], 25678350], [[1, 2, 1], 590602050], [[1, 2, 2], 5957377200], [[1, 2, 3], 34511702400], [[1, 2, 4], 126183411900], [[1, 2, 5], 300898905300], [[1, 2, 6], 465907982400], [[1, 2, 7], 449268411600], [[1, 2, 8], 243353722950], [[1, 2, 9], 56158551450], [[1, 3, 0], 54862830], [[1, 3, 1], 1152119430], [[1, 3, 2], 10533663360], [[1, 3, 3], 54862830000], [[1, 3, 4], 178743100140], [[1, 3, 5], 376249288140], [[1, 3, 6], 509565965040], [[1, 3, 7], 426613366080], [[1, 3, 8], 199975015350], [[1, 3, 9], 39995003070], [[1, 4, 0], 72215820], [[1, 4, 1], 1372100580], [[1, 4, 2], 11265667920], [[1, 4, 3], 52284253680], [[1, 4, 4], 150642200520], [[1, 4, 5], 278608633560], [[1, 4, 6], 330170729040], [[1, 4, 7], 241778565360], [[1, 4, 8], 99441184140], [[1, 4, 9], 17548444260], [[1, 5, 0], 60091470], [[1, 5, 1], 1021554990], [[1, 5, 2], 7451342280], [[1, 5, 3], 30526466760], [[1, 5, 4], 77277630420], [[1, 5, 5], 125350806420], [[1, 5, 6], 130518672840], [[1, 5, 7], 84368423880], [[1, 5, 8], 30826924110], [[1, 5, 9], 4867409070], [[1, 6, 0], 30916890], [[1, 6, 1], 463753350], [[1, 6, 2], 2968021440], [[1, 6, 3], 10635410160], [[1, 6, 4], 23558670180], [[1, 6, 5], 33575742540], [[1, 6, 6], 30916890000], [[1, 6, 7], 17808128640], [[1, 6, 8], 5843292210], [[1, 6, 9], 834756030], [[1, 7, 0], 9003150], [[1, 7, 1], 117040950], [[1, 7, 2], 648226800], [[1, 7, 3], 2016705600], [[1, 7, 4], 3907367100], [[1, 7, 5], 4915719900], [[1, 7, 6], 4033411200], [[1, 7, 7], 2088730800], [[1, 7, 8], 621217350], [[1, 7, 9], 81028350], [[1, 8, 0], 1137240], [[1, 8, 1], 12509640], [[1, 8, 2], 59136480], [[1, 8, 3], 159213600], [[1, 8, 4], 270663120], [[1, 8, 5], 302505840], [[1, 8, 6], 222899040], [[1, 8, 7], 104626080], [[1, 8, 8], 28431000], [[1, 8, 9], 3411720], [[2, 0, 0], 738240], [[2, 0, 1], 19932480], [[2, 0, 2], 239189760], [[2, 0, 3], 1674328320], [[2, 0, 4], 7534477440], [[2, 0, 5], 22603432320], [[2, 0, 6], 45206864640], [[2, 0, 7], 58123111680], [[2, 0, 8], 43592333760], [[2, 0, 9], 14530777920], [[2, 1, 0], 6264120], [[2, 1, 1], 156603000], [[2, 1, 2], 1728897120], [[2, 1, 3], 11049907680], [[2, 1, 4], 44988909840], [[2, 1, 5], 120759705360], [[2, 1, 6], 213105362400], [[2, 1, 7], 237460260960], [[2, 1, 8], 150695934840], [[2, 1, 9], 41098891320], [[2, 2, 0], 22082712], [[2, 2, 1], 507902376], [[2, 2, 2], 5123189184], [[2, 2, 3], 29679164928], [[2, 2, 4], 108514446768], [[2, 2, 5], 258765219216], [[2, 2, 6], 400668726528], [[2, 2, 7], 386359129152], [[2, 2, 8], 209277861624], [[2, 2, 9], 48294891144], [[2, 3, 0], 42243768], [[2, 3, 1], 887119128], [[2, 3, 2], 8110803456], [[2, 3, 3], 42243768000], [[2, 3, 4], 137630196144], [[2, 3, 5], 289707760944], [[2, 3, 6], 392360117184], [[2, 3, 7], 328487539968], [[2, 3, 8], 153978534360], [[2, 3, 9], 30795706872], [[2, 4, 0], 47587230], [[2, 4, 1], 904157370], [[2, 4, 2], 7423607880], [[2, 4, 3], 34453154520], [[2, 4, 4], 99266961780], [[2, 4, 5], 183591533340], [[2, 4, 6], 217568815560], [[2, 4, 7], 159322046040], [[2, 4, 8], 65527615710], [[2, 4, 9], 11563696890], [[2, 5, 0], 31668894], [[2, 5, 1], 538371198], [[2, 5, 2], 3926942856], [[2, 5, 3], 16087798152], [[2, 5, 4], 40726197684], [[2, 5, 5], 66061312884], [[2, 5, 6], 68784837768], [[2, 5, 7], 44463127176], [[2, 5, 8], 16246142622], [[2, 5, 9], 2565180414], [[2, 6, 0], 11554650], [[2, 6, 1], 173319750], [[2, 6, 2], 1109246400], [[2, 6, 3], 3974799600], [[2, 6, 4], 8804643300], [[2, 6, 5], 12548349900], [[2, 6, 6], 11554650000], [[2, 6, 7], 6655478400], [[2, 6, 8], 2183828850], [[2, 6, 9], 311975550], [[2, 7, 0], 1786050], [[2, 7, 1], 23218650], [[2, 7, 2], 128595600], [[2, 7, 3], 400075200], [[2, 7, 4], 775145700], [[2, 7, 5], 975183300], [[2, 7, 6], 800150400], [[2, 7, 7], 414363600], [[2, 7, 8], 123237450], [[2, 7, 9], 16074450], [[3, 0, 0], 405640], [[3, 0, 1], 10952280], [[3, 0, 2], 131427360], [[3, 0, 3], 919991520], [[3, 0, 4], 4139961840], [[3, 0, 5], 12419885520], [[3, 0, 6], 24839771040], [[3, 0, 7], 31936848480], [[3, 0, 8], 23952636360], [[3, 0, 9], 7984212120], [[3, 1, 0], 3308020], [[3, 1, 1], 82700500], [[3, 1, 2], 913013520], [[3, 1, 3], 5835347280], [[3, 1, 4], 23758199640], [[3, 1, 5], 63772009560], [[3, 1, 6], 112538840400], [[3, 1, 7], 125400422160], [[3, 1, 8], 79581037140], [[3, 1, 9], 21703919220], [[3, 2, 0], 10657392], [[3, 2, 1], 245120016], [[3, 2, 2], 2472514944], [[3, 2, 3], 14323534848], [[3, 2, 4], 52370424288], [[3, 2, 5], 124883319456], [[3, 2, 6], 193367720448], [[3, 2, 7], 186461730432], [[3, 2, 8], 101000103984], [[3, 2, 9], 23307716304], [[3, 3, 0], 17670924], [[3, 3, 1], 371089404], [[3, 3, 2], 3392817408], [[3, 3, 3], 17670924000], [[3, 3, 4], 57571870392], [[3, 3, 5], 121187196792], [[3, 3, 6], 164127542112], [[3, 3, 7], 137409105024], [[3, 3, 8], 64410517980], [[3, 3, 9], 12882103596], [[3, 4, 0], 16061544], [[3, 4, 1], 305169336], [[3, 4, 2], 2505600864], [[3, 4, 3], 11628557856], [[3, 4, 4], 33504380784], [[3, 4, 5], 61965436752], [[3, 4, 6], 73433379168], [[3, 4, 7], 53774049312], [[3, 4, 8], 22116746088], [[3, 4, 9], 3902955192], [[3, 5, 0], 7632792], [[3, 5, 1], 129757464], [[3, 5, 2], 946466208], [[3, 5, 3], 3877458336], [[3, 5, 4], 9815770512], [[3, 5, 5], 15922004112], [[3, 5, 6], 16578424224], [[3, 5, 7], 10716439968], [[3, 5, 8], 3915622296], [[3, 5, 9], 618256152], [[3, 6, 0], 1487160], [[3, 6, 1], 22307400], [[3, 6, 2], 142767360], [[3, 6, 3], 511583040], [[3, 6, 4], 1133215920], [[3, 6, 5], 1615055760], [[3, 6, 6], 1487160000], [[3, 6, 7], 856604160], [[3, 6, 8], 281073240], [[3, 6, 9], 40153320], [[4, 0, 0], 136016], [[4, 0, 1], 3672432], [[4, 0, 2], 44069184], [[4, 0, 3], 308484288], [[4, 0, 4], 1388179296], [[4, 0, 5], 4164537888], [[4, 0, 6], 8329075776], [[4, 0, 7], 10708811712], [[4, 0, 8], 8031608784], [[4, 0, 9], 2677202928], [[4, 1, 0], 1085492], [[4, 1, 1], 27137300], [[4, 1, 2], 299595792], [[4, 1, 3], 1914807888], [[4, 1, 4], 7796003544], [[4, 1, 5], 20926114776], [[4, 1, 6], 36928437840], [[4, 1, 7], 41148830736], [[4, 1, 8], 26113681044], [[4, 1, 9], 7121913012], [[4, 2, 0], 3128352], [[4, 2, 1], 71952096], [[4, 2, 2], 725777664], [[4, 2, 3], 4204505088], [[4, 2, 4], 15372721728], [[4, 2, 5], 36658028736], [[4, 2, 6], 56760818688], [[4, 2, 7], 54733646592], [[4, 2, 8], 29647391904], [[4, 2, 9], 6841705824], [[4, 3, 0], 4255848], [[4, 3, 1], 89372808], [[4, 3, 2], 817122816], [[4, 3, 3], 4255848000], [[4, 3, 4], 13865552784], [[4, 3, 5], 29186605584], [[4, 3, 6], 39528316224], [[4, 3, 7], 33093474048], [[4, 3, 8], 15512565960], [[4, 3, 9], 3102513192], [[4, 4, 0], 2790504], [[4, 4, 1], 53019576], [[4, 4, 2], 435318624], [[4, 4, 3], 2020324896], [[4, 4, 4], 5820991344], [[4, 4, 5], 10765764432], [[4, 4, 6], 12758184288], [[4, 4, 7], 9342607392], [[4, 4, 8], 3842524008], [[4, 4, 9], 678092472], [[4, 5, 0], 713772], [[4, 5, 1], 12134124], [[4, 5, 2], 88507728], [[4, 5, 3], 362596176], [[4, 5, 4], 917910792], [[4, 5, 5], 1488928392], [[4, 5, 6], 1550312784], [[4, 5, 7], 1002135888], [[4, 5, 8], 366165036], [[4, 5, 9], 57815532], [[5, 0, 0], 27792], [[5, 0, 1], 750384], [[5, 0, 2], 9004608], [[5, 0, 3], 63032256], [[5, 0, 4], 283645152], [[5, 0, 5], 850935456], [[5, 0, 6], 1701870912], [[5, 0, 7], 2188119744], [[5, 0, 8], 1641089808], [[5, 0, 9], 547029936], [[5, 1, 0], 227400], [[5, 1, 1], 5685000], [[5, 1, 2], 62762400], [[5, 1, 3], 401133600], [[5, 1, 4], 1633186800], [[5, 1, 5], 4383817200], [[5, 1, 6], 7736148000], [[5, 1, 7], 8620279200], [[5, 1, 8], 5470561800], [[5, 1, 9], 1491971400], [[5, 2, 0], 563376], [[5, 2, 1], 12957648], [[5, 2, 2], 130703232], [[5, 2, 3], 757177344], [[5, 2, 4], 2768429664], [[5, 2, 5], 6601639968], [[5, 2, 6], 10221894144], [[5, 2, 7], 9856826496], [[5, 2, 8], 5339114352], [[5, 2, 9], 1232103312], [[5, 3, 0], 564264], [[5, 3, 1], 11849544], [[5, 3, 2], 108338688], [[5, 3, 3], 564264000], [[5, 3, 4], 1838372112], [[5, 3, 5], 3869722512], [[5, 3, 6], 5240884032], [[5, 3, 7], 4387716864], [[5, 3, 8], 2056742280], [[5, 3, 9], 411348456], [[5, 4, 0], 201312], [[5, 4, 1], 3824928], [[5, 4, 2], 31404672], [[5, 4, 3], 145749888], [[5, 4, 4], 419936832], [[5, 4, 5], 776661696], [[5, 4, 6], 920398464], [[5, 4, 7], 673992576], [[5, 4, 8], 277206624], [[5, 4, 9], 48918816], [[6, 0, 0], 3200], [[6, 0, 1], 86400], [[6, 0, 2], 1036800], [[6, 0, 3], 7257600], [[6, 0, 4], 32659200], [[6, 0, 5], 97977600], [[6, 0, 6], 195955200], [[6, 0, 7], 251942400], [[6, 0, 8], 188956800], [[6, 0, 9], 62985600], [[6, 1, 0], 30176], [[6, 1, 1], 754400], [[6, 1, 2], 8328576], [[6, 1, 3], 53230464], [[6, 1, 4], 216724032], [[6, 1, 5], 581732928], [[6, 1, 6], 1026587520], [[6, 1, 7], 1143911808], [[6, 1, 8], 725944032], [[6, 1, 9], 197984736], [[6, 2, 0], 58584], [[6, 2, 1], 1347432], [[6, 2, 2], 13591488], [[6, 2, 3], 78736896], [[6, 2, 4], 287881776], [[6, 2, 5], 686487312], [[6, 2, 6], 1062948096], [[6, 2, 7], 1024985664], [[6, 2, 8], 555200568], [[6, 2, 9], 128123208], [[6, 3, 0], 32616], [[6, 3, 1], 684936], [[6, 3, 2], 6262272], [[6, 3, 3], 32616000], [[6, 3, 4], 106262928], [[6, 3, 5], 223680528], [[6, 3, 6], 302937408], [[6, 3, 7], 253622016], [[6, 3, 8], 118885320], [[6, 3, 9], 23777064], [[7, 0, 0], 160], [[7, 0, 1], 4320], [[7, 0, 2], 51840], [[7, 0, 3], 362880], [[7, 0, 4], 1632960], [[7, 0, 5], 4898880], [[7, 0, 6], 9797760], [[7, 0, 7], 12597120], [[7, 0, 8], 9447840], [[7, 0, 9], 3149280], [[7, 1, 0], 2416], [[7, 1, 1], 60400], [[7, 1, 2], 666816], [[7, 1, 3], 4261824], [[7, 1, 4], 17351712], [[7, 1, 5], 46575648], [[7, 1, 6], 82192320], [[7, 1, 7], 91585728], [[7, 1, 8], 58121712], [[7, 1, 9], 15851376], [[7, 2, 0], 2784], [[7, 2, 1], 64032], [[7, 2, 2], 645888], [[7, 2, 3], 3741696], [[7, 2, 4], 13680576], [[7, 2, 5], 32622912], [[7, 2, 6], 50512896], [[7, 2, 7], 48708864], [[7, 2, 8], 26383968], [[7, 2, 9], 6088608], [[8, 1, 0], 96], [[8, 1, 1], 2400], [[8, 1, 2], 26496], [[8, 1, 3], 169344], [[8, 1, 4], 689472], [[8, 1, 5], 1850688], [[8, 1, 6], 3265920], [[8, 1, 7], 3639168], [[8, 1, 8], 2309472], [[8, 1, 9], 629856]], "F4": [[[0, 0, 0], 3], [[0, 0, 1], 18], [[0, 0, 2], 27], [[0, 1, 0], 6], [[0, 1, 1], 24], [[0, 1, 2], 18], [[0, 2, 0], 3], [[0, 2, 1], 6], [[0, 2, 2], 3], [[1, 0, 0], 1], [[1, 0, 1], 6], [[1, 0, 2], 9], [[1, 1, 0], 2], [[1, 1, 1], 8], [[1, 1, 2], 6]], "F8": [[[0, 0, 0], 240], [[0, 0, 1], 2880], [[0, 0, 2], 12960], [[0, 0, 3], 25920], [[0, 0, 4], 19440], [[0, 1, 0], 840], [[0, 1, 1], 8400], [[0, 1, 2], 30240], [[0, 1, 3], 45360], [[0, 1, 4], 22680], [[0, 2, 0], 1095], [[0, 2, 1], 8760], [[0, 2, 2], 24090], [[0, 2, 3], 26280], [[0, 2, 4], 9855], [[0, 3, 0], 630], [[0, 3, 1], 3780], [[0, 3, 2], 7560], [[0, 3, 3], 6300], [[0, 3, 4], 1890], [[0, 4, 0], 135], [[0, 4, 1], 540], [[0, 4, 2], 810], [[0, 4, 3], 540], [[0, 4, 4], 135], [[1, 0, 0], 220], [[1, 0, 1], 2640], [[1, 0, 2], 11880], [[1, 0, 3], 23760], [[1, 0, 4], 17820], [[1, 1, 0], 730], [[1, 1, 1], 7300], [[1, 1, 2], 26280], [[1, 1, 3], 39420], [[1, 1, 4], 19710], [[1, 2, 0], 780], [[1, 2, 1], 6240], [[1, 2, 2], 17160], [[1, 2, 3], 18720], [[1, 2, 4], 7020], [[1, 3, 0], 270], [[1, 3, 1], 1620], [[1, 3, 2], 3240], [[1, 3, 3], 2700], [[1, 3, 4], 810], [[2, 0, 0], 72], [[2, 0, 1], 864], [[2, 0, 2], 3888], [[2, 0, 3], 7776], [[2, 0, 4], 5832], [[2, 1, 0], 210], [[2, 1, 1], 2100], [[2, 1, 2], 7560], [[2, 1, 3], 11340], [[2, 1, 4], 5670], [[2, 2, 0], 150], [[2, 2, 1], 1200], [[2, 2, 2], 3300], [[2, 2, 3], 3600], [[2, 2, 4], 1350], [[3, 0, 0], 8], [[3, 0, 1], 96], [[3, 0, 2], 432], [[3, 0, 3], 864], [[3, 0, 4], 648], [[3, 1, 0], 20], [[3, 1, 1], 200], [[3, 1, 2], 720], [[3, 1, 3], 1080], [[3, 1, 4], 540]], "F16": [[[0, 0, 0], 162000], [[0, 0, 1], 3888000], [[0, 0, 2], 40824000], [[0, 0, 3], 244944000], [[0, 0, 4], 918540000], [[0, 0, 5], 2204496000], [[0, 0, 6], 3306744000], [[0, 0, 7], 2834352000], [[0, 0, 8], 1062882000], [[0, 1, 0], 1085400], [[0, 1, 1], 23878800], [[0, 1, 2], 227934000], [[0, 1, 3], 1230843600], [[0, 1, 4], 4102812000], [[0, 1, 5], 8615905200], [[0, 1, 6], 11077592400], [[0, 1, 7], 7912566000], [[0, 1, 8], 2373769800], [[0, 2, 0], 3162645], [[0, 2, 1], 63252900], [[0, 2, 2], 543974940], [[0, 2, 3], 2618670060], [[0, 2, 4], 7685227350], [[0, 2, 5], 14004192060], [[0, 2, 6], 15370454700], [[0, 2, 7], 9222272820], [[0, 2, 8], 2305568205], [[0, 3, 0], 5233410], [[0, 3, 1], 94201380], [[0, 3, 2], 722210580], [[0, 3, 3], 3066778260], [[0, 3, 4], 7850115000], [[0, 3, 5], 12340380780], [[0, 3, 6], 11586769740], [[0, 3, 7], 5934686940], [[0, 3, 8], 1271718630], [[0, 4, 0], 5377995], [[0, 4, 1], 86047920], [[0, 4, 2], 580823460], [[0, 4, 3], 2151198000], [[0, 4, 4], 4764903570], [[0, 4, 5], 6453594000], [[0, 4, 6], 5227411140], [[0, 4, 7], 2323293840], [[0, 4, 8], 435617595], [[0, 5, 0], 3513780], [[0, 5, 1], 49192920], [[0, 5, 2], 288129960], [[0, 5, 3], 920610360], [[0, 5, 4], 1756890000], [[0, 5, 5], 2059075080], [[0, 5, 6], 1454704920], [[0, 5, 7], 569232360], [[0, 5, 8], 94872060], [[0, 6, 0], 1425195], [[0, 6, 1], 17102340], [[0, 6, 2], 85511700], [[0, 6, 3], 233731980], [[0, 6, 4], 384802650], [[0, 6, 5], 393353820], [[0, 6, 6], 245133540], [[0, 6, 7], 85511700], [[0, 6, 8], 12826755], [[0, 7, 0], 328050], [[0, 7, 1], 3280500], [[0, 7, 2], 13778100], [[0, 7, 3], 32148900], [[0, 7, 4], 45927000], [[0, 7, 5], 41334300], [[0, 7, 6], 22963500], [[0, 7, 7], 7217100], [[0, 7, 8], 984150], [[0, 8, 0], 32805], [[0, 8, 1], 262440], [[0, 8, 2], 918540], [[0, 8, 3], 1837080], [[0, 8, 4], 2296350], [[0, 8, 5], 1837080], [[0, 8, 6], 918540], [[0, 8, 7], 262440], [[0, 8, 8], 32805], [[1, 0, 0], 329400], [[1, 0, 1], 7905600], [[1, 0, 2], 83008800], [[1, 0, 3], 498052800], [[1, 0, 4], 1867698000], [[1, 0, 5], 4482475200], [[1, 0, 6], 6723712800], [[1, 0, 7], 5763182400], [[1, 0, 8], 2161193400], [[1, 1, 0], 2124630], [[1, 1, 1], 46741860], [[1, 1, 2], 446172300], [[1, 1, 3], 2409330420], [[1, 1, 4], 8031101400], [[1, 1, 5], 16865312940], [[1, 1, 6], 21683973780], [[1, 1, 7], 15488552700], [[1, 1, 8], 4646565810], [[1, 2, 0], 5817825], [[1, 2, 1], 116356500], [[1, 2, 2], 1000665900], [[1, 2, 3], 4817159100], [[1, 2, 4], 14137314750], [[1, 2, 5], 25761329100], [[1, 2, 6], 28274629500], [[1, 2, 7], 16964777700], [[1, 2, 8], 4241194425], [[1, 3, 0], 8768790], [[1, 3, 1], 157838220], [[1, 3, 2], 1210093020], [[1, 3, 3], 5138510940], [[1, 3, 4], 13153185000], [[1, 3, 5], 20676806820], [[1, 3, 6], 19414101060], [[1, 3, 7], 9943807860], [[1, 3, 8], 2130815970], [[1, 4, 0], 7857810], [[1, 4, 1], 125724960], [[1, 4, 2], 848643480], [[1, 4, 3], 3143124000], [[1, 4, 4], 6962019660], [[1, 4, 5], 9429372000], [[1, 4, 6], 7637791320], [[1, 4, 7], 3394573920], [[1, 4, 8], 636482610], [[1, 5, 0], 4186890], [[1, 5, 1], 58616460], [[1, 5, 2], 343324980], [[1, 5, 3], 1096965180], [[1, 5, 4], 2093445000], [[1, 5, 5], 2453517540], [[1, 5, 6], 1733372460], [[1, 5, 7], 678276180], [[1, 5, 8], 113046030], [[1, 6, 0], 1228365], [[1, 6, 1], 14740380], [[1, 6, 2], 73701900], [[1, 6, 3], 201451860], [[1, 6, 4], 331658550], [[1, 6, 5], 339028740], [[1, 6, 6], 211278780], [[1, 6, 7], 73701900], [[1, 6, 8], 11055285], [[1, 7, 0], 153090], [[1, 7, 1], 1530900], [[1, 7, 2], 6429780], [[1, 7, 3], 15002820], [[1, 7, 4], 21432600], [[1, 7, 5], 19289340], [[1, 7, 6], 10716300], [[1, 7, 7], 3367980], [[1, 7, 8], 459270], [[2, 0, 0], 297300], [[2, 0, 1], 7135200], [[2, 0, 2], 74919600], [[2, 0, 3], 449517600], [[2, 0, 4], 1685691000], [[2, 0, 5], 4045658400], [[2, 0, 6], 6068487600], [[2, 0, 7], 5201560800], [[2, 0, 8], 1950585300], [[2, 1, 0], 1809780], [[2, 1, 1], 39815160], [[2, 1, 2], 380053800], [[2, 1, 3], 2052290520], [[2, 1, 4], 6840968400], [[2, 1, 5], 14366033640], [[2, 1, 6], 18470614680], [[2, 1, 7], 13193296200], [[2, 1, 8], 3957988860], [[2, 2, 0], 4544490], [[2, 2, 1], 90889800], [[2, 2, 2], 781652280], [[2, 2, 3], 3762837720], [[2, 2, 4], 11043110700], [[2, 2, 5], 20123001720], [[2, 2, 6], 22086221400], [[2, 2, 7], 13251732840], [[2, 2, 8], 3312933210], [[2, 3, 0], 6022530], [[2, 3, 1], 108405540], [[2, 3, 2], 831109140], [[2, 3, 3], 3529202580], [[2, 3, 4], 9033795000], [[2, 3, 5], 14201125740], [[2, 3, 6], 13333881420], [[2, 3, 7], 6829549020], [[2, 3, 8], 1463474790], [[2, 4, 0], 4441230], [[2, 4, 1], 71059680], [[2, 4, 2], 479652840], [[2, 4, 3], 1776492000], [[2, 4, 4], 3934929780], [[2, 4, 5], 5329476000], [[2, 4, 6], 4316875560], [[2, 4, 7], 1918611360], [[2, 4, 8], 359739630], [[2, 5, 0], 1727730], [[2, 5, 1], 24188220], [[2, 5, 2], 141673860], [[2, 5, 3], 452665260], [[2, 5, 4], 863865000], [[2, 5, 5], 1012449780], [[2, 5, 6], 715280220], [[2, 5, 7], 279892260], [[2, 5, 8], 46648710], [[2, 6, 0], 277020], [[2, 6, 1], 3324240], [[2, 6, 2], 16621200], [[2, 6, 3], 45431280], [[2, 6, 4], 74795400], [[2, 6, 5], 76457520], [[2, 6, 6], 47647440], [[2, 6, 7], 16621200], [[2, 6, 8], 2493180], [[3, 0, 0], 153380], [[3, 0, 1], 3681120], [[3, 0, 2], 38651760], [[3, 0, 3], 231910560], [[3, 0, 4], 869664600], [[3, 0, 5], 2087195040], [[3, 0, 6], 3130792560], [[3, 0, 7], 2683536480], [[3, 0, 8], 1006326180], [[3, 1, 0], 863114], [[3, 1, 1], 18988508], [[3, 1, 2], 181253940], [[3, 1, 3], 978771276], [[3, 1, 4], 3262570920], [[3, 1, 5], 6851398932], [[3, 1, 6], 8808941484], [[3, 1, 7], 6292101060], [[3, 1, 8], 1887630318], [[3, 2, 0], 1921026], [[3, 2, 1], 38420520], [[3, 2, 2], 330416472], [[3, 2, 3], 1590609528], [[3, 2, 4], 4668093180], [[3, 2, 5], 8506303128], [[3, 2, 6], 9336186360], [[3, 2, 7], 5601711816], [[3, 2, 8], 1400427954], [[3, 3, 0], 2115090], [[3, 3, 1], 38071620], [[3, 3, 2], 291882420], [[3, 3, 3], 1239442740], [[3, 3, 4], 3172635000], [[3, 3, 5], 4987382220], [[3, 3, 6], 4682809260], [[3, 3, 7], 2398512060], [[3, 3, 8], 513966870], [[3, 4, 0], 1151658], [[3, 4, 1], 18426528], [[3, 4, 2], 124379064], [[3, 4, 3], 460663200], [[3, 4, 4], 1020368988], [[3, 4, 5], 1381989600], [[3, 4, 6], 1119411576], [[3, 4, 7], 497516256], [[3, 4, 8], 93284298], [[3, 5, 0], 247860], [[3, 5, 1], 3470040], [[3, 5, 2], 20324520], [[3, 5, 3], 64939320], [[3, 5, 4], 123930000], [[3, 5, 5], 145245960], [[3, 5, 6], 102614040], [[3, 5, 7], 40153320], [[3, 5, 8], 6692220], [[4, 0, 0], 48600], [[4, 0, 1], 1166400], [[4, 0, 2], 12247200], [[4, 0, 3], 73483200], [[4, 0, 4], 275562000], [[4, 0, 5], 661348800], [[4, 0, 6], 992023200], [[4, 0, 7], 850305600], [[4, 0, 8], 318864600], [[4, 1, 0], 246732], [[4, 1, 1], 5428104], [[4, 1, 2], 51813720], [[4, 1, 3], 279794088], [[4, 1, 4], 932646960], [[4, 1, 5], 1958558616], [[4, 1, 6], 2518146792], [[4, 1, 7], 1798676280], [[4, 1, 8], 539602884], [[4, 2, 0], 461856], [[4, 2, 1], 9237120], [[4, 2, 2], 79439232], [[4, 2, 3], 382416768], [[4, 2, 4], 1122310080], [[4, 2, 5], 2045098368], [[4, 2, 6], 2244620160], [[4, 2, 7], 1346772096], [[4, 2, 8], 336693024], [[4, 3, 0], 379476], [[4, 3, 1], 6830568], [[4, 3, 2], 52367688], [[4, 3, 3], 222372936], [[4, 3, 4], 569214000], [[4, 3, 5], 894804408], [[4, 3, 6], 840159864], [[4, 3, 7], 430325784], [[4, 3, 8], 92212668], [[4, 4, 0], 115992], [[4, 4, 1], 1855872], [[4, 4, 2], 12527136], [[4, 4, 3], 46396800], [[4, 4, 4], 102768912], [[4, 4, 5], 139190400], [[4, 4, 6], 112744224], [[4, 4, 7], 50108544], [[4, 4, 8], 9395352], [[5, 0, 0], 9408], [[5, 0, 1], 225792], [[5, 0, 2], 2370816], [[5, 0, 3], 14224896], [[5, 0, 4], 53343360], [[5, 0, 5], 128024064], [[5, 0, 6], 192036096], [[5, 0, 7], 164602368], [[5, 0, 8], 61725888], [[5, 1, 0], 41808], [[5, 1, 1], 919776], [[5, 1, 2], 8779680], [[5, 1, 3], 47410272], [[5, 1, 4], 158034240], [[5, 1, 5], 331871904], [[5, 1, 6], 426692448], [[5, 1, 7], 304780320], [[5, 1, 8], 91434096], [[5, 2, 0], 59688], [[5, 2, 1], 1193760], [[5, 2, 2], 10266336], [[5, 2, 3], 49421664], [[5, 2, 4], 145041840], [[5, 2, 5], 264298464], [[5, 2, 6], 290083680], [[5, 2, 7], 174050208], [[5, 2, 8], 43512552], [[5, 3, 0], 27864], [[5, 3, 1], 501552], [[5, 3, 2], 3845232], [[5, 3, 3], 16328304], [[5, 3, 4], 41796000], [[5, 3, 5], 65703312], [[5, 3, 6], 61690896], [[5, 3, 7], 31597776], [[5, 3, 8], 6770952], [[6, 0, 0], 1024], [[6, 0, 1], 24576], [[6, 0, 2], 258048], [[6, 0, 3], 1548288], [[6, 0, 4], 5806080], [[6, 0, 5], 13934592], [[6, 0, 6], 20901888], [[6, 0, 7], 17915904], [[6, 0, 8], 6718464], [[6, 1, 0], 3832], [[6, 1, 1], 84304], [[6, 1, 2], 804720], [[6, 1, 3], 4345488], [[6, 1, 4], 14484960], [[6, 1, 5], 30418416], [[6, 1, 6], 39109392], [[6, 1, 7], 27935280], [[6, 1, 8], 8380584], [[6, 2, 0], 3240], [[6, 2, 1], 64800], [[6, 2, 2], 557280], [[6, 2, 3], 2682720], [[6, 2, 4], 7873200], [[6, 2, 5], 14346720], [[6, 2, 6], 15746400], [[6, 2, 7], 9447840], [[6, 2, 8], 2361960], [[7, 0, 0], 48], [[7, 0, 1], 1152], [[7, 0, 2], 12096], [[7, 0, 3], 72576], [[7, 0, 4], 272160], [[7, 0, 5], 653184], [[7, 0, 6], 979776], [[7, 0, 7], 839808], [[7, 0, 8], 314928], [[7, 1, 0], 144], [[7, 1, 1], 3168], [[7, 1, 2], 30240], [[7, 1, 3], 163296], [[7, 1, 4], 544320], [[7, 1, 5], 1143072], [[7, 1, 6], 1469664], [[7, 1, 7], 1049760], [[7, 1, 8], 314928]], "k4": [[[0, 0, 0], 3], [[0, 0, 1], 9], [[0, 1, 0], 3], [[0, 1, 1], 3], [[1, 0, 0], 2], [[1, 0, 1], 6]], "k5": [[[0, 0, 0], 12], [[0, 0, 1], 72], [[0, 0, 2], 108], [[0, 1, 0], 21], [[0, 1, 1], 84], [[0, 1, 2], 63], [[0, 2, 0], 9], [[0, 2, 1], 18], [[0, 2, 2], 9], [[1, 0, 0], 10], [[1, 0, 1], 60], [[1, 0, 2], 90], [[1, 1, 0], 12], [[1, 1, 1], 48], [[1, 1, 2], 36], [[2, 0, 0], 2], [[2, 0, 1], 12], [[2, 0, 2], 18]], "k6": [[[0, 0, 0], 300], [[0, 0, 1], 3600], [[0, 0, 2], 16200], [[0, 0, 3], 32400], [[0, 0, 4], 24300], [[0, 1, 0], 1005], [[0, 1, 1], 10050], [[0, 1, 2], 36180], [[0, 1, 3], 54270], [[0, 1, 4], 27135], [[0, 2, 0], 1245], [[0, 2, 1], 9960], [[0, 2, 2], 27390], [[0, 2, 3], 29880], [[0, 2, 4], 11205], [[0, 3, 0], 675], [[0, 3, 1], 4050], [[0, 3, 2], 8100], [[0, 3, 3], 6750], [[0, 3, 4], 2025], [[0, 4, 0], 135], [[0, 4, 1], 540], [[0, 4, 2], 810], [[0, 4, 3], 540], [[0, 4, 4], 135], [[1, 0, 0], 395], [[1, 0, 1], 4740], [[1, 0, 2], 21330], [[1, 0, 3], 42660], [[1, 0, 4], 31995], [[1, 1, 0], 1175], [[1, 1, 1], 11750], [[1, 1, 2], 42300], [[1, 1, 3], 63450], [[1, 1, 4], 31725], [[1, 2, 0], 1140], [[1, 2, 1], 9120], [[1, 2, 2], 25080], [[1, 2, 3], 27360], [[1, 2, 4], 10260], [[1, 3, 0], 360], [[1, 3, 1], 2160], [[1, 3, 2], 4320], [[1, 3, 3], 3600], [[1, 3, 4], 1080], [[2, 0, 0], 200], [[2, 0, 1], 2400], [[2, 0, 2], 10800], [[2, 0, 3], 21600], [[2, 0, 4], 16200], [[2, 1, 0], 460], [[2, 1, 1], 4600], [[2, 1, 2], 16560], [[2, 1, 3], 24840], [[2, 1, 4], 12420], [[2, 2, 0], 270], [[2, 2, 1], 2160], [[2, 2, 2], 5940], [[2, 2, 3], 6480], [[2, 2, 4], 2430], [[3, 0, 0], 46], [[3, 0, 1], 552], [[3, 0, 2], 2484], [[3, 0, 3], 4968], [[3, 0, 4], 3726], [[3, 1, 0], 60], [[3, 1, 1], 600], [[3, 1, 2], 2160], [[3, 1, 3], 3240], [[3, 1, 4], 1620], [[4, 0, 0], 4], [[4, 0, 1], 48], [[4, 0, 2], 216], [[4, 0, 3], 432], [[4, 0, 4], 324]]}
